Two-loop gradient-flow renormalization of scalar QCD

The gradient-flow formalism is applied to a non-Abelian gauge theory with scalar and fermionic particles, dubbed "scalar QCD". It is shown that the flowed scalar quark requires a field renormalization, albeit only beyond the one-loop level. A pseudo-physical, t-dependent renormalization scheme is defined, and the corresponding renormalization constant is evaluated at the two-loop level. We also calculate the gluon action density as well as the condensate of the scalar and the fermionic quark at three-loop level in this theory. The results validate the consistency of the gradient-flow formalism in this theory and provide a further step towards applying the gradient-flow formalism to the full Standard Model.

==> anc/results.m <==
(*
 results.m

 Ancillary file to the paper

 "Two-loop gradient-flow renormalization of scalar QCD"
 by J. Borgulat, N. Felten, R.V. Harlander and J.T. Kohnen,
 https://arxiv.org/abs/2501.XXXXX.
 For details on the notation, see Appendix B. of the paper.

 This file provides the results (in Mathematica format) for the gluon
 action density, the conversion factors to the ringed schemes and the
 flowed renormalization constant for scalar quarks fromsection 3.
 Additionally the matching coefficients displayed in section 4 and the
 flowed anomalous dimension from section 5 are also specified.

 Numerical coefficients will be given without an error estimation.
 The digits not influenced by errors can be found in the paper,
 everything beyond that may be inaccurate.

 One of the numerically obtained terms are also known analytically in
 the literature. Information about this and the reference can be found
 in the paper.

 Conventions:
  * as = g0^2/(4*Pi^2)
  * al = lambda/(4*Pi^2)
  * nc1 = nc+1
  * QCD color factors:
       cf = tr*(nc^2 - 1)/(nc)
       ca = 2*tr*nc
       nc = 3
       tr = 1/2
  * number of quark flavors = nf
  * flow time = t
  * renormalization scale = mu
  * Lmut = Log[2*mu^2*t] + EulerGamma
  * Xzetaphi: marker to switch between the MSbar and
              the ringed scheme for the flowed squarks:
                - Xzetaphi = 0: MSbar
                - Xzetaphi = 1: ringed
    Only available for the matching coefficients c1 and d.
    The flowed anomalous dimension tildegammad is given in the ringed
    scheme only.
  * C2phiXX are the non-logarithmic terms of the finite flowed squark
    renormalization in SQCD, see Eq.(3.28). C2chi is the corresponding
    coefficient of the quark renormalization, which however does not
    appear in the results below. They can be inserted by applying the
    rule 'ReplaceC2'.
*)

Print["Loading ReplaceC2."];

ReplaceC2 = {C2chi -> -23.794869258100544*ca*cf + 30.391280981085703*cf^2 - 
       0.3746310898333318*cf*tr - 3.9222502871918845*cf*nf*tr, 
     C2phi20 -> -4.267746839235347*ca*cf + 3.213317482785493*cf^2 + 
       0.45472169741274465*cf*tr + 1.0859300868405308*cf*nf*tr, 
     C2phi02 -> 0.025390576061175174*nc1};

Print[""];
Print["Loading Et, see Eq.(3.6)"];

Et = 0. + (3*as*na)/(32*t^2) + as^3*((0.1639368849475751*ca^2*na)/t^2 - 
       (0.07161592460058708*ca*na*tr)/t^2 - (0.03237380939079799*cf*na*tr)/
        t^2 - (0.184952487014447*ca*na*nf*tr)/t^2 + 
       (0.02870863840437718*cf*na*nf*tr)/t^2 + 
       (0.0022283486732175596*na*tr^2)/t^2 + 
       (0.009145806890274081*na*nf*tr^2)/t^2 + 
       (0.011347877507687123*na*nf^2*tr^2)/t^2 + 
       Lmut^2*((0.07877551021330376*ca^2*na)/t^2 - 
         (0.014322853009457676*ca*na*tr)/t^2 - (0.05729170776196299*ca*na*nf*
           tr)/t^2 + (0.0006510202211903954*na*tr^2)/t^2 + 
         (0.00520841911523896*na*nf*tr^2)/t^2 + (0.010416580884760412*na*nf^2*
           tr^2)/t^2) + Lmut*((0.3914668215107464*ca^2*na)/t^2 - 
         (0.05732766326590464*ca*na*tr)/t^2 - (0.023436735190221217*cf*na*tr)/
          t^2 - (0.19546298204307877*ca*na*nf*tr)/t^2 - 
         (0.023437716532962605*cf*na*nf*tr)/t^2 + 
         (0.0021701611259952*na*tr^2)/t^2 + (0.012152635898126032*na*nf*tr^2)/
          t^2 + (0.013889051306987171*na*nf^2*tr^2)/t^2)) + 
     as^2*((13*ca*na)/(96*t^2) - (5*na*tr)/(384*t^2) - (na*nf*tr)/(48*t^2) + 
       Lmut*((11*ca*na)/(128*t^2) - (na*tr)/(128*t^2) - 
         (na*nf*tr)/(32*t^2)) + (11*ca*na*Log[2])/(64*t^2) - 
       (9*ca*na*Log[3])/(128*t^2));

Print["Loading zetachi, see Eq.(3.20)"];

zetachi = 1. + as^2*(C2chi/16 + Lmut^2*(0.3437507039699634*ca*cf +
         0.2812499990037887*cf^2 - 0.03125000099675296*cf*tr -
         0.12499999801019171*cf*nf*tr) + Lmut*(0.585648661093349*ca*cf -
         1.5781559301941182*cf^2 - 0.050656473904314804*cf*tr +
         0.04736918896558294*cf*nf*tr)) +
     as*((3*cf*Lmut)/4 - cf*Log[2] - (3*cf*Log[3])/4);

Print["Loading gammaphiphi, see Eqs. (4.3), (A.7)"];

gammaphiphi = (al*nc1)/8 - (5*al^2*nc1)/128 +
     as*((-3*cf)/4 + (al*cf*nc1)/4) + as^2*((-143*ca*cf)/192 + (5*cf^2)/32 +
       (71*cf*tr)/96 + (5*cf*nf*tr)/24);

Print["Loading Zphiphi, see Eqs. (4.3), (A.8)"];

Zphiphi = 1 + (al*nc1)/(8*ep) + al^2*((3*nc1)/(128*ep^2) - (5*nc1)/(256*ep) +
       nc1^2/(64*ep^2)) + as*((-3*cf)/(4*ep) +
       al*((-3*cf*nc1)/(16*ep^2) + (cf*nc1)/(8*ep))) +
     as^2*((19*ca*cf)/(64*ep^2) + (15*cf^2)/(32*ep^2) -
       (143*ca*cf)/(384*ep) + (5*cf^2)/(64*ep) + (5*cf*tr)/(32*ep^2) +
       (71*cf*tr)/(192*ep) - (cf*nf*tr)/(8*ep^2) + (5*cf*nf*tr)/(48*ep));

Print["Loading gammaphi, see Eqs. (3.26), (A.7)"];

gammaphi = (al^2*nc1)/128 + as^2*((65*ca*cf)/64 + (3*cf^2)/32 - (cf*tr)/32 -
       (cf*nf*tr)/8 + (7*ca*cf*Log[2])/4 - (11*cf^2*Log[2])/4 -
       (9*ca*cf*Log[3])/8 + (9*cf^2*Log[3])/8);

Print["Loading Zphi, see Eqs. (3.25)"];

Zphi = 1 + (al^2*nc1)/(256*ep) + as^2*((65*ca*cf)/(128*ep) + 
       (3*cf^2)/(64*ep) - (cf*tr)/(64*ep) - (cf*nf*tr)/(16*ep) + 
       (7*ca*cf*Log[2])/(8*ep) - (11*cf^2*Log[2])/(8*ep) - 
       (9*ca*cf*Log[3])/(16*ep) + (9*cf^2*Log[3])/(16*ep));

Print["Loading zetaphi, see Eq. (3.27)"];

zetaphi = 1. + al^2*(C2phi02 + 0.007812407382315514*Lmut*nc1) +
     as^2*(C2phi20 + Lmut*(-1.1947566294628988*ca*cf - 0.576476762235909*
          cf^2 + 0.16761015473952856*cf*tr + 0.6704274501475068*cf*nf*tr)) +
     as*(-cf - 2*cf*Log[2]);

Print["Loading c1, see Eq. (4.1)"];

c1 = 1 + al*(nc1/8 + (Lmut*nc1)/8) + al^2*((-15*nc1)/128 - 
       (3*Lmut^2*nc1)/128 - (nc1*Pi^2)/256 + C2phi02*nc1*Xzetaphi + 
       Lmut*((-3*nc1)/32 + (nc1*Xzetaphi)/128)) + 
     as^2*((-397*ca*cf)/192 - (9*cf^2)/32 - (7*ca*cf*Pi^2)/384 - 
       (5*cf^2*Pi^2)/192 - (55*cf*tr)/96 + (5*cf*nf*tr)/12 - 
       (cf*Pi^2*tr)/192 + (cf*nf*Pi^2*tr)/48 + 
       Lmut^2*((-19*ca*cf)/64 + (3*cf^2)/32 - (5*cf*tr)/32 + (cf*nf*tr)/8) + 
       C2phi20*Xzetaphi + (cf^2*Xzetaphi)/4 - (47*ca*cf*Log[2])/8 + 
       (43*cf^2*Log[2])/8 + (11*cf*tr*Log[2])/3 + (cf^2*Xzetaphi*Log[2])/2 + 
       (11*ca*cf*Log[2]^2)/8 - (7*cf^2*Log[2]^2)/8 + (75*ca*cf*Log[3])/16 - 
       (39*cf^2*Log[3])/16 - (3*cf*tr*Log[3])/2 - (9*ca*cf*Log[2]*Log[3])/8 + 
       (9*cf^2*Log[2]*Log[3])/8 + (9*ca*cf*Log[3]^2)/32 - 
       (9*cf^2*Log[3]^2)/32 + Lmut*((-91*ca*cf)/48 - cf^2/8 + (5*cf*tr)/12 + 
         (5*cf*nf*tr)/12 + (19*ca*cf*Xzetaphi)/192 + (27*cf^2*Xzetaphi)/32 + 
         (5*cf*tr*Xzetaphi)/96 + (5*cf*nf*tr*Xzetaphi)/24 - 
         (7*ca*cf*Log[2])/4 + (11*cf^2*Log[2])/4 - (ca*cf*Xzetaphi*Log[2])/
          12 - (5*cf^2*Xzetaphi*Log[2])/4 + (cf*tr*Xzetaphi*Log[2])/6 + 
         (2*cf*nf*tr*Xzetaphi*Log[2])/3 + (9*ca*cf*Log[3])/8 - 
         (9*cf^2*Log[3])/8 - (9*ca*cf*Xzetaphi*Log[3])/8 + 
         (9*cf^2*Xzetaphi*Log[3])/8) + (3*ca*cf*PolyLog[2, 1/4])/4 + 
       (15*cf^2*PolyLog[2, 1/4])/8 + (7*cf*tr*PolyLog[2, 1/4])/8) + 
     as*(-1/4*cf - (3*cf*Lmut)/4 - cf*Xzetaphi - 2*cf*Xzetaphi*Log[2] + 
       al*((cf*nc1)/2 - (cf*nc1*Xzetaphi)/8 + (5*cf*nc1*Log[2])/8 - 
         (cf*nc1*Xzetaphi*Log[2])/4 + Lmut*((5*cf*nc1)/16 - 
           (cf*nc1*Xzetaphi)/8 - (cf*nc1*Xzetaphi*Log[2])/4) - 
         (9*cf*nc1*Log[3])/16 - (3*cf*nc1*PolyLog[2, 1/4])/8));

Print["Loading d, see Eq. (4.8)"];

d = 1 + al^2*((-7*nc1)/512 + C2phi02*nc1*Xzetaphi + 
       Lmut*(-1/128*nc1 + (nc1*Xzetaphi)/128)) + 
     as^2*((-231*ca*cf)/256 + (111*cf^2)/128 - (ca*cf*Pi^2)/48 - 
       (cf^2*Pi^2)/48 + (7*cf*tr)/128 + (5*cf*nf*tr)/32 + C2phi20*Xzetaphi - 
       (19*ca*cf*Log[2])/8 + (13*cf^2*Log[2])/2 + (11*ca*cf*Log[2]^2)/8 - 
       (7*cf^2*Log[2]^2)/8 + (21*ca*cf*Log[3])/16 - (33*cf^2*Log[3])/8 - 
       (9*ca*cf*Log[2]*Log[3])/8 + (9*cf^2*Log[2]*Log[3])/8 + 
       (9*ca*cf*Log[3]^2)/32 - (9*cf^2*Log[3]^2)/32 + 
       Lmut*((-65*ca*cf)/64 - (3*cf^2)/32 + (cf*tr)/32 + (cf*nf*tr)/8 + 
         (19*ca*cf*Xzetaphi)/192 + (3*cf^2*Xzetaphi)/32 + 
         (5*cf*tr*Xzetaphi)/96 + (5*cf*nf*tr*Xzetaphi)/24 - 
         (7*ca*cf*Log[2])/4 + (11*cf^2*Log[2])/4 - (ca*cf*Xzetaphi*Log[2])/
          12 - (11*cf^2*Xzetaphi*Log[2])/4 + (cf*tr*Xzetaphi*Log[2])/6 + 
         (2*cf*nf*tr*Xzetaphi*Log[2])/3 + (9*ca*cf*Log[3])/8 - 
         (9*cf^2*Log[3])/8 - (9*ca*cf*Xzetaphi*Log[3])/8 + 
         (9*cf^2*Xzetaphi*Log[3])/8) + (9*ca*cf*PolyLog[2, 1/4])/32 + 
       (3*cf^2*PolyLog[2, 1/4])/2) + 
     as*(-(cf*Xzetaphi) - 2*cf*Xzetaphi*Log[2] + 
       al*((-3*cf)/16 - (cf*Pi^2)/192 + (9*cf*PolyLog[2, 1/4])/32));

Print["Loading tildegammad, see Eq. (5.6)"];

tildegammad = (11*as^3*C2phi20*ca)/6 + (9*al^2*as*cf)/128 - (11*as^2*ca*cf)/12 -
     (197*al*as^2*ca*cf)/1024 + (3*al*as^2*C2phi02*ca*cf)/2 -
     (3629*as^3*ca^2*cf)/1536 - (51*al*as^2*cf^2)/256 -
     6*al*as^2*C2phi02*cf^2 + (517*as^3*ca*cf^2)/768 -
     (121*as^3*ca^2*cf*Lmut)/36 + 369*al^2*as*Lmut^2 -
     (9*as^3*ca*cf^2)/(64*nc1) + (9*as^3*cf^3)/(16*nc1) +
     (21*al^3*nc1)/2048 - (3*al^3*C2phi02*nc1)/4 - (9*al^2*as*cf*nc1)/512 +
     3*al^2*as*C2phi02*cf*nc1 + (7*al^3*nc1^2)/2048 -
     (al^3*C2phi02*nc1^2)/4 + (al^2*as*cf*Pi^2)/512 -
     (11*al*as^2*ca*cf*Pi^2)/2304 - (11*as^3*ca^2*cf*Pi^2)/288 -
     (al*as^2*cf^2*Pi^2)/128 - (11*as^3*ca*cf^2*Pi^2)/288 -
     (as^3*ca*cf^2*Pi^2)/(256*nc1) + (as^3*cf^3*Pi^2)/(64*nc1) +
     (al^2*as*cf*nc1*Pi^2)/1536 - (as^3*C2phi20*tr)/6 + (as^2*cf*tr)/12 +
     (25*al*as^2*cf*tr)/256 - 6*al*as^2*C2phi02*cf*tr +
     (449*as^3*ca*cf*tr)/1536 + (145*as^3*cf^2*tr)/768 +
     (11*as^3*ca*cf*Lmut*tr)/18 + (9*as^3*cf^2*tr)/(16*nc1) -
     (2*as^3*C2phi20*nf*tr)/3 + (as^2*cf*nf*tr)/3 + (al*as^2*cf*nf*tr)/16 +
     (167*as^3*ca*cf*nf*tr)/128 + (as^3*cf^2*nf*tr)/192 +
     (22*as^3*ca*cf*Lmut*nf*tr)/9 + (al*as^2*cf*Pi^2*tr)/2304 +
     (as^3*ca*cf*Pi^2*tr)/288 + (as^3*cf^2*Pi^2*tr)/288 +
     (as^3*cf^2*Pi^2*tr)/(64*nc1) + (al*as^2*cf*nf*Pi^2*tr)/576 +
     (as^3*ca*cf*nf*Pi^2*tr)/72 + (as^3*cf^2*nf*Pi^2*tr)/72 -
     (7*as^3*cf*tr^2)/768 - (as^3*cf*Lmut*tr^2)/36 - (as^3*cf*nf*tr^2)/16 -
     (2*as^3*cf*Lmut*nf*tr^2)/9 - (5*as^3*cf*nf^2*tr^2)/48 -
     (4*as^3*cf*Lmut*nf^2*tr^2)/9 - (11*as^2*ca*cf*Log[2])/6 -
     (277*as^3*ca^2*cf*Log[2])/48 + (33*as^3*ca*cf^2*Log[2])/4 -
     (121*as^3*ca^2*cf*Lmut*Log[2])/18 + (as^2*cf*tr*Log[2])/6 +
     (23*as^3*ca*cf*tr*Log[2])/48 - (as^3*cf^2*tr*Log[2])/4 +
     (11*as^3*ca*cf*Lmut*tr*Log[2])/9 + (2*as^2*cf*nf*tr*Log[2])/3 +
     (29*as^3*ca*cf*nf*tr*Log[2])/12 - (5*as^3*cf^2*nf*tr*Log[2])/2 +
     (44*as^3*ca*cf*Lmut*nf*tr*Log[2])/9 - (as^3*cf*Lmut*tr^2*Log[2])/18 -
     (4*as^3*cf*Lmut*nf*tr^2*Log[2])/9 - (8*as^3*cf*Lmut*nf^2*tr^2*Log[2])/
      9 + (121*as^3*ca^2*cf*Log[2]^2)/48 - (253*as^3*ca*cf^2*Log[2]^2)/48 -
     (11*as^3*ca*cf*tr*Log[2]^2)/48 + (23*as^3*cf^2*tr*Log[2]^2)/48 -
     (11*as^3*ca*cf*nf*tr*Log[2]^2)/12 + (23*as^3*cf^2*nf*tr*Log[2]^2)/12 +
     (77*as^3*ca^2*cf*Log[3])/32 - (121*as^3*ca*cf^2*Log[3])/16 -
     (7*as^3*ca*cf*tr*Log[3])/32 + (11*as^3*cf^2*tr*Log[3])/16 -
     (7*as^3*ca*cf*nf*tr*Log[3])/8 + (11*as^3*cf^2*nf*tr*Log[3])/4 -
     (33*as^3*ca^2*cf*Log[2]*Log[3])/16 + (33*as^3*ca*cf^2*Log[2]*Log[3])/
      16 + (3*as^3*ca*cf*tr*Log[2]*Log[3])/16 -
     (3*as^3*cf^2*tr*Log[2]*Log[3])/16 + (3*as^3*ca*cf*nf*tr*Log[2]*Log[3])/
      4 - (3*as^3*cf^2*nf*tr*Log[2]*Log[3])/4 + (33*as^3*ca^2*cf*Log[3]^2)/
      64 - (33*as^3*ca*cf^2*Log[3]^2)/64 - (3*as^3*ca*cf*tr*Log[3]^2)/64 +
     (3*as^3*cf^2*tr*Log[3]^2)/64 - (3*as^3*ca*cf*nf*tr*Log[3]^2)/16 +
     (3*as^3*cf^2*nf*tr*Log[3]^2)/16 - (27*al^2*as*cf*PolyLog[2, 1/4])/256 +
     (33*al*as^2*ca*cf*PolyLog[2, 1/4])/128 +
     (33*as^3*ca^2*cf*PolyLog[2, 1/4])/64 + (27*al*as^2*cf^2*PolyLog[2, 1/4])/
      64 + (11*as^3*ca*cf^2*PolyLog[2, 1/4])/4 +
     (27*as^3*ca*cf^2*PolyLog[2, 1/4])/(128*nc1) -
     (27*as^3*cf^3*PolyLog[2, 1/4])/(32*nc1) -
     (9*al^2*as*cf*nc1*PolyLog[2, 1/4])/256 -
     (3*al*as^2*cf*tr*PolyLog[2, 1/4])/128 -
     (3*as^3*ca*cf*tr*PolyLog[2, 1/4])/64 - (as^3*cf^2*tr*PolyLog[2, 1/4])/
      4 - (27*as^3*cf^2*tr*PolyLog[2, 1/4])/(32*nc1) -
     (3*al*as^2*cf*nf*tr*PolyLog[2, 1/4])/32 -
     (3*as^3*ca*cf*nf*tr*PolyLog[2, 1/4])/16 - as^3*cf^2*nf*tr*PolyLog[2, 1/4];

